Charged current deep-inelastic scattering at three loops

We derive for deep-inelastic neutrino-proton scattering in the combination nu P - nubar P the perturbative QCD corrections to three loops for the charged current structure functions F_2, F_L and F_3. In leading twist approximation we calculate the first five odd-integer Mellin moments in the case of F_2 and F_L and the first five even-integer moments in the case of F_3. As a new result we obtain the coefficient functions to O(alpha_s^3) while the corresponding anomalous dimensions agree with known results in the literature.

==> hepresMR.h <==
%auto-ignore
*
********************************************************************************
*
* arXiv:0704.1740v1 [hep-ph]
* Charged current deep-inelastic scattering at three loops
* S. Moch and M. Rogal
*
* This file contains the first five integer Mellin moments for the charged coefficient
* functions up to three loops as given in eqs.(A.1)--(A.15).
*
* Notation:
* z2 = Zeta(2), ... , z5=Zeta(5)
* ca, cf, nf  denote colour factors and number of fermions
* a = alpha_s/(4 pi) is the expansion parameter
*
********************************************************************************
*
L   c2q1 =
       + 1
         ;

L   cLq1 =

       + a * (
          + 2*cf
          )

       + a^2 * (
          - 32/9*cf*nf
          + 182/9*cf*ca
          - 11*cf^2
          )

       + a^3 * (
          + 620/81*cf*nf^2
          - 8470/81*cf*ca*nf
          - 160/3*cf*ca*nf*z5
          + 112/3*cf*ca*nf*z3
          + 33140/81*cf*ca^2
          - 320*cf*ca^2*z5
          + 160*cf*ca^2*z3
          + 335/9*cf^2*nf
          - 16/3*cf^2*nf*z3
          - 5462/9*cf^2*ca
          + 1520*cf^2*ca*z5
          - 2912/3*cf^2*ca*z3
          + 313*cf^3
          - 1120*cf^3*z5
          + 752*cf^3*z3
          );

L   c2q3 =

       + a * (
          + 29/12*cf
          )

       + a^2 * (
          - 267/32*cf*nf
          + 25855/432*cf*ca
          - 43*cf*ca*z3
          - 217235/10368*cf^2
          + 36*cf^2*z3
          )

       + a^3 * (
          + 641563/69984*cf*nf^2
          + 100/81*cf*nf^2*z3
          - 132494393/699840*cf*ca*nf
          - 50/3*cf*ca*nf*z4
          + 39203/405*cf*ca*nf*z3
          + 490358569/699840*cf*ca^2
          + 1070/3*cf*ca^2*z5
          + 55/6*cf*ca^2*z4
          - 344929/405*cf*ca^2*z3
          - 35314337/699840*cf^2*nf
          + 50/3*cf^2*nf*z4
          - 1577/45*cf^2*nf*z3
          - 614328541/2799360*cf^2*ca
          + 40*cf^2*ca*z5
          - 55/2*cf^2*ca*z4
          + 16171/45*cf^2*ca*z3
          + 57093841/373248*cf^3
          - 1520/3*cf^3*z5
          + 55/3*cf^3*z4
          + 103235/324*cf^3*z3
          )

       + 1
         ;

L   cLq3 =

       + a * (
          + cf
          )

       + a^2 * (
          - 53/18*cf*nf
          + 467/18*cf*ca
          - 12*cf*ca*z3
          - 607/24*cf^2
          + 24*cf^2*z3
          )

       + a^3 * (
          + 1409/162*cf*nf^2
          - 253051/1620*cf*ca*nf
          + 2488/45*cf*ca*nf*z3
          + 4262777/6480*cf*ca^2
          - 40*cf*ca^2*z5
          - 1796/5*cf*ca^2*z3
          + 403511/4320*cf^2*nf
          - 1496/15*cf^2*nf*z3
          - 979877/1080*cf^2*ca
          + 360*cf^2*ca*z5
          + 22184/45*cf^2*ca*z3
          + 2898181/10368*cf^3
          - 560*cf^3*z5
          + 2434/9*cf^3*z3
          );

L   c2q5 =

       + a * (
          + 589/90*cf
          )

       + a^2 * (
          - 2750819/162000*cf*nf
          + 35848409/324000*cf*ca
          - 312/5*cf*ca*z3
          - 30297101/1620000*cf^2
          + 52*cf^2*z3
          )

       + a^3 * (
          + 10958051/486000*cf*nf^2
          + 728/405*cf*nf^2*z3
          - 50351664421/122472000*cf*ca*nf
          - 364/15*cf*ca*nf*z4
          + 2187697/14175*cf*ca*nf*z3
          + 230304417311/163296000*cf*ca^2
          + 560*cf*ca^2*z5
          + 707/75*cf*ca^2*z4
          - 16031641/11340*cf*ca^2*z3
          - 38720716199/255150000*cf^2*nf
          + 364/15*cf^2*nf*z4
          - 257668/4725*cf^2*nf*z3
          + 9620298263/63787500*cf^2*ca
          - 108*cf^2*ca*z5
          - 707/25*cf^2*ca*z4
          + 10624153/23625*cf^2*ca*z3
          + 132383443837/2187000000*cf^3
          - 568*cf^3*z5
          + 1414/75*cf^3*z4
          + 5617861/10125*cf^3*z3
          )

       + 1
         ;

L   cLq5 =

       + a * (
          + 2/3*cf
          )

       + a^2 * (
          - 61/27*cf*nf
          + 4861/270*cf*ca
          - 8*cf*ca*z3
          - 119/9*cf^2
          + 16*cf^2*z3
          )

       + a^3 * (
          + 1850/243*cf*nf^2
          - 48931997/340200*cf*ca*nf
          + 56318/945*cf*ca*nf*z3
          + 784906033/1360800*cf*ca^2
          + 280/3*cf*ca^2*z5
          - 278009/630*cf*ca^2*z3
          + 5479121/63000*cf^2*nf
          - 11128/105*cf^2*nf*z3
          - 73036627/113400*cf^2*ca
          - 240*cf^2*ca*z5
          + 3980216/4725*cf^2*ca*z3
          + 107779259/2430000*cf^3
          + 320/3*cf^3*z5
          - 64426/675*cf^3*z3
          );

L   c2q7 =

       + a * (
          + 50791/5040*cf
          )

       + a^2 * (
          - 22072232029/889056000*cf*nf
          + 549422934719/3556224000*cf*ca
          - 5307/70*cf*ca*z3
          - 430403824451/248935680000*cf^2
          + 318/5*cf^2*z3
          )

       + a^3 * (
          + 12315998504291/336063168000*cf*nf^2
          + 2054/945*cf*nf^2*z3
          - 4190308663484983/6721263360000*cf*ca*nf
          - 1027/35*cf*ca*nf*z4
          + 722354/3675*cf*ca*nf*z3
          + 873626018834459/420078960000*cf*ca^2
          + 4866/7*cf*ca^2*z5
          + 92741/9800*cf*ca^2*z4
          - 813517799/441000*cf*ca^2*z3
          - 1296360189717461/4356374400000*cf^2*nf
          + 1027/35*cf^2*nf*z4
          - 9299357/132300*cf^2*nf*z3
          + 1465360668753075349/1881953740800000*cf^2*ca
          - 1376/7*cf^2*ca*z5
          - 278223/9800*cf^2*ca*z4
          + 33630683/82320*cf^2*ca*z3
          - 1047772544741425169/43912253952000000*cf^3
          - 4388/7*cf^3*z5
          + 92741/4900*cf^3*z4
          + 31380651109/37044000*cf^3*z3
          )

       + 1
         ;

L   cLq7 =

       + a * (
          + 1/2*cf
          )

       + a^2 * (
          - 659/360*cf*nf
          + 2089693/151200*cf*ca
          - 6*cf*ca*z3
          - 2351887/302400*cf^2
          + 12*cf^2*z3
          )

       + a^3 * (
          + 43103/6480*cf*nf^2
          - 7151831837/57153600*cf*ca*nf
          + 10172/189*cf*ca*nf*z3
          + 1082520395023/2286144000*cf*ca^2
          + 200*cf*ca^2*z5
          - 14765939/31500*cf*ca^2*z3
          + 1089629735311/16003008000*cf^2*nf
          - 148192/1575*cf^2*nf*z3
          - 17816756739419/45722880000*cf^2*ca
          - 700*cf^2*ca*z5
          + 460935289/441000*cf^2*ca*z3
          - 10999391897239/99574272000*cf^3
          + 600*cf^3*z5
          - 83782639/220500*cf^3*z3
          );

L   c2q9 =

       + a * (
          + 165169/12600*cf
          )

       + a^2 * (
          - 382605001967/12002256000*cf*nf
          + 946052961283/4898880000*cf*ca
          - 1810/21*cf*ca*z3
          + 4711040116777/201637900800*cf^2
          + 510/7*cf^2*z3
          )

       + a^3 * (
          + 3438632355495191/68052791520000*cf*nf^2
          + 4180/1701*cf*nf^2*z3
          - 31467396414071567/38192893200000*cf*ca*nf
          - 2090/63*cf*ca*nf*z4
          + 1515609253/6548850*cf*ca*nf*z3
          + 73714919752951175633/27221116608000000*cf*ca^2
          + 49774/63*cf*ca^2*z5
          + 1253219/132300*cf*ca^2*z4
          - 872558077/396900*cf*ca^2*z3
          - 73610396284048043863/157201948411200000*cf^2*nf
          + 2090/63*cf^2*nf*z4
          - 281314024/3274425*cf^2*nf*z3
          + 883676953019117176289/571643448768000000*cf^2*ca
          - 2078/9*cf^2*ca*z5
          - 1253219/44100*cf^2*ca*z4
          + 6226321733/20837250*cf^2*ca*z3
          - 202884354298201249627/4001504141376000000*cf^3
          - 708*cf^3*z5
          + 1253219/66150*cf^3*z4
          + 110079158608/93767625*cf^3*z3
          )

       + 1
         ;

L   cLq9 =

       + a * (
          + 2/5*cf
          )

       + a^2 * (
          - 4859/3150*cf*nf
          + 7429883/661500*cf*ca
          - 24/5*cf*ca*z3
          - 3177697/661500*cf^2
          + 48/5*cf^2*z3
          )

       + a^3 * (
          + 836471/141750*cf*nf^2
          - 1186239473563/10777536000*cf*ca*nf
          + 17528393/363825*cf*ca*nf*z3
          + 88521637399093/228614400000*cf*ca^2
          + 296*cf*ca^2*z5
          - 41525/84*cf*ca^2*z3
          + 17671408832087/330062040000*cf^2*nf
          - 1439512/17325*cf^2*nf*z3
          - 174689016402059/933508800000*cf^2*ca
          - 1104*cf^2*ca*z5
          + 45254429/36750*cf^2*ca*z3
          - 5753430631305541/25204737600000*cf^3
          + 1024*cf^3*z5
          - 35201422/55125*cf^3*z3
          );

L   c3q2 =

       + a * (
          - 4/3*cf
          )

       + a^2 * (
          - 2/27*cf*nf
          + 17/9*cf*ca
          - 16*cf*ca*z3
          + 1016/81*cf^2
          )

       + a^3 * (
          - 13336/2187*cf*nf^2
          + 64/81*cf*nf^2*z3
          + 156404/2187*cf*ca*nf
          - 32/3*cf*ca*nf*z4
          + 1456/81*cf*ca*nf*z3
          - 481450/2187*cf*ca^2
          + 800/3*cf*ca^2*z5
          + 32/3*cf*ca^2*z4
          - 18728/81*cf*ca^2*z3
          - 182014/2187*cf^2*nf
          + 32/3*cf^2*nf*z4
          + 448/9*cf^2*nf*z3
          + 855382/2187*cf^2*ca
          - 320*cf^2*ca*z5
          - 32*cf^2*ca*z4
          + 56/9*cf^2*ca*z3
          - 55954/729*cf^3
          + 640/3*cf^3*z5
          + 64/3*cf^3*z4
          - 11584/81*cf^3*z3
          )

       + 1
         ;

L   c3q4 =

       + a * (
          + 73/20*cf
          )

       + a^2 * (
          - 1073981/108000*cf*nf
          + 3575579/54000*cf*ca
          - 227/5*cf*ca*z3
          - 59219099/6480000*cf^2
          + 28*cf^2*z3
          )

       + a^3 * (
          + 12195323/1749600*cf*nf^2
          + 628/405*cf*nf^2*z3
          - 529878917/3499200*cf*ca*nf
          - 314/15*cf*ca*nf*z4
          + 29266/405*cf*ca*nf*z3
          + 8293616147/17496000*cf*ca^2
          + 1430/3*cf*ca^2*z5
          + 1439/150*cf*ca^2*z4
          - 1625431/2025*cf*ca^2*z3
          - 18625311191/109350000*cf^2*nf
          + 314/15*cf^2*nf*z4
          + 38021/675*cf^2*nf*z3
          + 1003904196083/1749600000*cf^2*ca
          - 208*cf^2*ca*z5
          - 1439/50*cf^2*ca*z4
          - 185929/2250*cf^2*ca*z3
          - 48030418393/5832000000*cf^3
          - 704/3*cf^3*z5
          + 1439/75*cf^3*z4
          + 9183239/40500*cf^3*z3
          )

       + 1
         ;

L   c3q6 =

       + a * (
          + 4891/630*cf
          )

       + a^2 * (
          - 1047784469/55566000*cf*nf
          + 105144247/889056*cf*ca
          - 2216/35*cf*ca*z3
          - 15792028349/3889620000*cf^2
          + 228/5*cf^2*z3
          )

       + a^3 * (
          + 25846271107/1166886000*cf*nf^2
          + 5672/2835*cf*nf^2*z3
          - 81497704436303/210039480000*cf*ca*nf
          - 2836/105*cf*ca*nf*z4
          + 1750321/14175*cf*ca*nf*z3
          + 345351668819093/280052640000*cf*ca^2
          + 12848/21*cf*ca^2*z5
          + 34931/3675*cf*ca^2*z4
          - 14709577/11340*cf*ca^2*z3
          - 57923821071217/204205050000*cf^2*nf
          + 2836/105*cf^2*nf*z4
          + 212692/6615*cf^2*nf*z3
          + 8198632169233/8508543750*cf^2*ca
          - 1236/7*cf^2*ca*z5
          - 34931/1225*cf^2*ca*z4
          - 4570231/42875*cf^2*ca*z3
          - 10620928547301491/257298363000000*cf^3
          - 9944/21*cf^3*z5
          + 69862/3675*cf^3*z4
          + 2025255523/3472875*cf^3*z3
          )

       + 1
         ;

L   c3q8 =

       + a * (
          + 56323/5040*cf
          )

       + a^2 * (
          - 640590322783/24004512000*cf*nf
          + 124690328633/768144384*cf*ca
          - 16021/210*cf*ca*z3
          + 292667334922909/20163790080000*cf^2
          + 2046/35*cf^2*z3
          )

       + a^3 * (
          + 1011263478114371/27221116608000*cf*nf^2
          + 19766/8505*cf*nf^2*z3
          - 332470249596994151/544422332160000*cf*ca*nf
          - 9883/315*cf*ca*nf*z4
          + 198295567/1190700*cf*ca*nf*z3
          + 528130813453946861/272211166080000*cf*ca^2
          + 45994/63*cf*ca^2*z5
          + 2510407/264600*cf*ca^2*z4
          - 39055999/22680*cf*ca^2*z3
          - 6152314125227207753/14291086219200000*cf^2*nf
          + 9883/315*cf^2*nf*z4
          + 1470167/238140*cf^2*nf*z3
          + 724070773013223516571/457314759014400000*cf^2*ca
          - 2132/9*cf^2*ca*z5
          - 2510407/88200*cf^2*ca*z4
          - 19725946973/166698000*cf^2*ca*z3
          - 2725949924349586498181/32012033131008000000*cf^3
          - 564*cf^3*z5
          + 2510407/132300*cf^3*z4
          + 2676254422397/3000564000*cf^3*z3
          )

       + 1
         ;

L   c3q10 =

       + a * (
          + 1953379/138600*cf
          )

       + a^2 * (
          - 537659500957277/15975002736000*cf*nf
          + 5832602058122267/29045459520000*cf*ca
          - 99886/1155*cf*ca*z3
          + 597399446375524589/14760902528064000*cf^2
          + 7202/105*cf^2*z3
          )

       + a^3 * (
          + 51339756673194617191/996360920644320000*cf*nf^2
          + 48220/18711*cf*nf^2*z3
          - 185221350045507487753/226445663782800000*cf*ca*nf
          - 24110/693*cf*ca*nf*z4
          + 8071097/39690*cf*ca*nf*z3
          + 93798719639056648125143/36231306205248000000*cf*ca^2
          + 195422/231*cf*ca^2*z5
          + 151796299/16008300*cf*ca^2*z4
          - 43202630363/20582100*cf*ca^2*z3
          - 125483817946055121351353/209235793335307200000*cf^2*nf
          + 24110/693*cf^2*nf*z4
          - 59829376/3274425*cf^2*nf*z3
          + 19770078729338607732075449/8369431733412288000000*cf^2*ca
          - 37322/99*cf^2*ca*z5
          - 151796299/5336100*cf^2*ca*z4
          - 619383700181/5546875950*cf^2*ca*z3
          - 744474223606695878525401307/7088908678200207936000000*cf^3
          - 53708/99*cf^3*z5
          + 151796299/8004150*cf^3*z4
          + 28630985464358/24960941775*cf^3*z3
          )

       + 1
         ;

